White Dwarf Variability with gPhoton: Pulsators

We present results from a search for short time-scale white dwarf variability using \texttt{gPhoton}, a time-tagged database of \textit{GALEX} photon events and associated software package. We conducted a survey of $320$ white dwarf stars in the McCook-Sion catalogue, inspecting each for photometric variability with particular emphasis on variability over time-scales less than $\sim 30$ minutes. From that survey, we present the discovery of a new pulsating white dwarf: WD 2246-069. A Ca II K line is found in archival ESO spectra and an IR excess is seen in WISE $W1$ and $W2$ bands. Its independent modes are identified in follow-up optical photometry and used to model its interior structure. Additionally, we detect UV pulsations in four previously known pulsating ZZ Ceti-type (DAVs). Included in this group is the simultaneous fitting of the pulsations of WD 1401-147 in optical, near-ultraviolet and far-ultraviolet bands using nearly concurrent Whole Earth Telescope and \textit{GALEX} data, providing observational insight into the wavelength dependence of white dwarf pulsation amplitudes.

==> all_gAp_script.py <==
from gPhoton import gAperture

def run_wd1258():
    # -----------
    # WD 1258+013
    # -----------
    id = "wd_1258+013"
    # RA, Dec, aperture, inner and outer backgroound annulus
    ra = 195.29383
    dec = 1.1277906
    ap = 19. / 3600.
    rin = 20.5 / 3600.
    rout = 38. / 3600.
    # Call to make NUV light curve, "pes" = return struct with photon events.
    pes = gAperture("NUV", [ra, dec], ap, annulus=[rin, rout], stepsz=30.,
                    csvfile=id+"_30sec_nuv.csv")

def run_wd1401():
    # -----------
    # WD 1401-147
    # -----------
    id = "wd_1401-147"
    # RA, Dec, aperture, inner and outer backgroound annulus
    ra = 210.98797
    dec = -15.019342
    ap = 12. / 3600.
    rin = 17. / 3600.
    rout = 27. / 3600.
    # Call to make FUV light curve, "pes" = return struct with photon events.
    pes = gAperture("FUV", [ra, dec], ap, annulus=[rin, rout], stepsz=10.,
                    csvfile=id+"_10sec_fuv.csv")
    # Call to make NUV light curve, "pes" = return struct with photon events.
    pes = gAperture("NUV", [ra, dec], ap, annulus=[rin, rout], stepsz=10.,
                    csvfile=id+"_10sec_nuv.csv")

def run_wd1625():
    # -----------
    # WD 1625+125
    # -----------
    id = "wd_1625+125"
    # RA, Dec, aperture, inner and outer backgroound annulus
    ra = 247.0552
    dec = 12.414197
    ap = 12. / 3600.
    rin = 17. / 3600.
    rout = 27. / 3600.
    # Call to make FUV light curve, "pes" = return struct with photon events.
    pes = gAperture("FUV", [ra, dec], ap, annulus=[rin, rout], stepsz=10.,
                    csvfile=id+"_10sec_fuv.csv")
    # Call to make NUV light curve, "pes" = return struct with photon events.
    pes = gAperture("NUV", [ra, dec], ap, annulus=[rin, rout], stepsz=10.,
                    csvfile=id+"_10sec_nuv.csv")

def run_wd2246():
    # -----------
    # WD 2246-069
    # -----------
    id = "wd_2246-069"
    # RA, Dec, aperture, inner and outer backgroound annulus
    ra = 342.16682
    dec = -6.7125753
    ap = 12. / 3600.
    rin = 17. / 3600.
    rout = 27. / 3600.
    # Call to make FUV light curve, "pes" = return struct with photon events.
    pes = gAperture("FUV", [ra, dec], ap, annulus=[rin, rout], stepsz=30.,
                    csvfile=id+"_30sec_fuv.csv")
    # Call to make NUV light curve, "pes" = return struct with photon events.
    pes = gAperture("NUV", [ra, dec], ap, annulus=[rin, rout], stepsz=30.,
                    csvfile=id+"_30sec_nuv.csv")


def run_wd2254():
    # -----------
    # WD 2254+126
    # -----------
    id = "wd_2254+126"
    # RA, Dec, aperture, inner and outer backgroound annulus
    ra = 344.19232
    dec = 12.88045
    ap = 14. / 3600.
    rin = 19. / 3600.
    rout = 29. / 3600.
    # Call to make FUV light curve, "pes" = return struct with photon events.
    pes = gAperture("FUV", [ra, dec], ap, annulus=[rin, rout], stepsz=10.,
                    csvfile=id+"_10sec_fuv.csv")
    # Call to make NUV light curve, "pes" = return struct with photon events.
    pes = gAperture("NUV", [ra, dec], ap, annulus=[rin, rout], stepsz=10.,
                    csvfile=id+"_10sec_nuv.csv")

if __name__ == "__main__":
    run_wd1258()
    run_wd1401()
    run_wd1625()
    run_wd2246()
    run_wd2254()

